A sweeping twist defect as a topological flagellum that drives colloid motion

Nematic liquid crystals can dramatically reconfigure under dynamic forcing, providing exciting opportunities in active matter. Here, we study a hybrid disk colloid rotated by an external field which generates a dynamic companion topological defect. The disk moves faster when the defect sweeps across the disk's face. We identify the defect as a non-singular twist wall, characterize the twist energy landscape, and identify the sweeping motion as a topological instability. As the defect sweeps, it reverses the handedness of twist and lowers the free energy in the fluid in the gap above the disk. Landau-de Gennes modeling shows that the sweeping wall behaves as a propagating director texture: the director field is nearly stationary in the wall frame, while nematogens rotate locally as the wall passes. The nematogens' rotation generates a viscous stress on the surface of the disk that hastens its propulsion. Thus, the defect acts as a flagellum that powers colloid swimming, providing an example of a dissipative topological structure whose dynamics can be harnessed to perform useful work.

==> anc/readme_ancillary.txt <==
Ancillary movies for:
"A sweeping twist defect as a topological flagellum that drives colloid motion"

Movie S1: Rotation of a hybrid disk under cross polarizers using a magnetic field rotating with period T = 45 s. The movie shows the defect performing a swimming stroke once per rotation. Scale bar: 50 µm.

Movie S2: Rotation of a homeotropic disk under cross polarizers using a magnetic field rotating with period T = 45 s. The disk translates but does not have a sweeping defect. Scale bar: 50 µm.

Movie S3: Quasistatic simulation of the rotation of a hybrid disk showing a disclination line sweeping over the disk surface twice per rotation.

Movie S4: Transition from quadrupolar to dipolar defect configuration. Cross-polarized movie of a hybrid disk driven by a rotating magnetic field with period T = 45 s. The disk evolves from an initial quadrupolar defect configuration to a final dipolar configuration through the sweeping of several thin, singular disclination lines and a thick, non-singular twist wall.

Movie S5: Quasistatic simulation of the rotation of a hybrid disk showing a defect wall sweeping over the disk surface once per rotation, similar to the experiment.

Movie S6: Rotation of the hybrid disk to a subcritical angle, followed by relaxation once the magnetic field is turned off.

Movie S7: Rotation of the hybrid disk to a supercritical angle, followed by relaxation once the magnetic field is turned off.

Movie S8: Toy-model simulation of the rotation of the disk-defect system. The instantaneous coordinates s and theta are indicated by the red circle. The instantaneous energy landscape, including elastic and magnetic contributions, is shown by the colormap. Parameters: a = 10, b = 40, and mu = 10.
